Toward Constructing a Continuous Logical Operator for Error-Corrected Quantum Sensing

Error correction has long been suggested to extend the sensitivity of quantum sensors into the Heisenberg Limit. However, operations on logical qubits are only performed through universal gate sets consisting of finite-sized gates such as Clifford+T. Although these logical gate sets allow for universal quantum computation, the finite gate sizes present a problem for quantum sensing, since in sensing protocols, such as the Ramsey measurement protocol, the signal must act continuously. The difficulty in constructing a continuous logical operator comes from the Eastin-Knill theorem, which prevents a continuous signal from being both fault tolerant to local errors and transverse. Since error correction is needed to approach the Heisenberg Limit in a noisy environment, it is important to explore how to construct fault-tolerant continuous operators. In this paper, a protocol to design continuous logical z-rotations is proposed and applied to the Steane Code. The fault tolerance of the designed operator is investigated using the Knill-Laflamme conditions. The Knill-Laflamme conditions indicate that the diagonal unitary operator constructed cannot be fault tolerant solely due to the possibilities of X errors on the middle qubit. The approach demonstrated throughout this paper may, however, find success in codes with more qubits such as the Shor code, distance 3 surface code, [15,1,3] code, or codes with a larger distance such as the [11,1,5] code.

==> KLSteinSub.py <==
import qiskit as qs
import numpy as np
import sympy as sy
import cmath
import math

#define variables in sympy
sy.var('phi x ', real=True)

#define the test angle we will be using
global myphi
myphi = float(0.1)

#Define the |0>L logical basis state of the Steane Code
ZeroLogical = [0 for i in range(2**7)]
ZeroLogical[0] = 1/np.sqrt(8)
ZeroLogical[2**6 + 2**4 + 2**2 + 2**0] = 1/np.sqrt(8)
ZeroLogical[2**5 + 2**4 + 2**1 + 2**0] = 1/np.sqrt(8)
ZeroLogical[2**6 + 2**5 + 2**2 + 2**1] = 1/np.sqrt(8)
ZeroLogical[2**3 + 2**2 + 2**1 + 2**0] = 1/np.sqrt(8)
ZeroLogical[2**6 + 2**4 + 2**3 + 2**1] = 1/np.sqrt(8)
ZeroLogical[2**5 + 2**4 + 2**3 + 2**2] = 1/np.sqrt(8)
ZeroLogical[2**6 + 2**5 + 2**3 + 2**0] = 1/np.sqrt(8)

#Define the |1>L logical basis state of the Steane Code
OneLogical = [0 for i in range(2**7)]
OneLogical[2**7-1] = 1/np.sqrt(8)
OneLogical[2**5 + 2**3 + 2**1] = 1/np.sqrt(8)
OneLogical[2**6 + 2**3 + 2**2] = 1/np.sqrt(8)
OneLogical[2**4 + 2**3 + 2**0] = 1/np.sqrt(8)
OneLogical[2**6 + 2**5 + 2**4] = 1/np.sqrt(8)
OneLogical[2**5 + 2**2 + 2**0] = 1/np.sqrt(8)
OneLogical[2**6 + 2**1 + 2**0] = 1/np.sqrt(8)
OneLogical[2**4 + 2**2 + 2**1] = 1/np.sqrt(8)


#Construct the desired operator - must have 1 on all diagonals corresponding to |0>L
#                                 and e^i*phi for all diagonals corresponding to |1>L
myOperator = [[float(0) for i in range(2**7)] for j in range(2**7)]

myOperator[0][0] = 1
myOperator[2**6 + 2**4 + 2**2 + 2**0][2**6 + 2**4 + 2**2 + 2**0] = 1
myOperator[2**5 + 2**4 + 2**1 + 2**0][2**5 + 2**4 + 2**1 + 2**0] = 1
myOperator[2**6 + 2**5 + 2**2 + 2**1][2**6 + 2**5 + 2**2 + 2**1] = 1
myOperator[2**3 + 2**2 + 2**1 + 2**0][2**3 + 2**2 + 2**1 + 2**0] = 1
myOperator[2**6 + 2**4 + 2**3 + 2**1][2**6 + 2**4 + 2**3 + 2**1] = 1
myOperator[2**5 + 2**4 + 2**3 + 2**2][2**5 + 2**4 + 2**3 + 2**2] = 1
myOperator[2**6 + 2**5 + 2**3 + 2**0][2**6 + 2**5 + 2**3 + 2**0] = 1

myOperator[2**7-1][2**7-1] = sy.exp(sy.I*phi)
myOperator[2**5 + 2**3 + 2**1][2**5 + 2**3 + 2**1] = sy.exp(sy.I*phi)
myOperator[2**6 + 2**3 + 2**2][2**6 + 2**3 + 2**2] = sy.exp(sy.I*phi)
myOperator[2**4 + 2**3 + 2**0][2**4 + 2**3 + 2**0] = sy.exp(sy.I*phi)
myOperator[2**6 + 2**5 + 2**4][2**6 + 2**5 + 2**4] = sy.exp(sy.I*phi)
myOperator[2**5 + 2**2 + 2**0][2**5 + 2**2 + 2**0] = sy.exp(sy.I*phi)
myOperator[2**6 + 2**1 + 2**0][2**6 + 2**1 + 2**0] = sy.exp(sy.I*phi)
myOperator[2**4 + 2**2 + 2**1][2**4 + 2**2 + 2**1] = sy.exp(sy.I*phi)

#substitute a sympy variable for all unconstrained diagonal entries
A = sy.IndexedBase('A')
l = 0
for i in range(2**7):
    if(myOperator[i][i] == 0):
        myOperator[i][i] = A[l]
        l += 1
myOperator = sy.Matrix(myOperator)


#Next we will create and print out the KL conditions
#pay attention to <0|X3 P(phi) X3 P(phi)|0> - <1|X3 P(phi) X3 P(phi)|1> = 0 as this will be unsatisfiable with phi != 0
print("Creating KL conditions...")

#<0|ZxZx|0> - <1|ZxZx|1> = 0
#define pauli matricies
identity = np.array([
    [1,0],
    [0,1]])
X = np.array([
    [0,1],
    [1,0]])
Y = np.array([
    [0, -1*sy.I],
    [sy.I, 0]])
Z = np.array([
    [1, 0],
    [0, -1]])

#Construct single qubit error matricies for each qubit 
X0 = np.kron(np.kron(np.kron(np.kron(np.kron(np.kron(X,identity),identity),identity),identity),identity),identity)
X1 = np.kron(np.kron(np.kron(np.kron(np.kron(np.kron(identity,X),identity),identity),identity),identity),identity)
X2 = np.kron(np.kron(np.kron(np.kron(np.kron(np.kron(identity,identity),X),identity),identity),identity),identity)
X3 = np.kron(np.kron(np.kron(np.kron(np.kron(np.kron(identity,identity),identity),X),identity),identity),identity)
X4 = np.kron(np.kron(np.kron(np.kron(np.kron(np.kron(identity,identity),identity),identity),X),identity),identity)
X5 = np.kron(np.kron(np.kron(np.kron(np.kron(np.kron(identity,identity),identity),identity),identity),X),identity)
X6 = np.kron(np.kron(np.kron(np.kron(np.kron(np.kron(identity,identity),identity),identity),identity),identity),X)
Y0 = np.kron(np.kron(np.kron(np.kron(np.kron(np.kron(Y,identity),identity),identity),identity),identity),identity)
Y1 = np.kron(np.kron(np.kron(np.kron(np.kron(np.kron(identity,Y),identity),identity),identity),identity),identity)
Y2 = np.kron(np.kron(np.kron(np.kron(np.kron(np.kron(identity,identity),Y),identity),identity),identity),identity)
Y3 = np.kron(np.kron(np.kron(np.kron(np.kron(np.kron(identity,identity),identity),Y),identity),identity),identity)
Y4 = np.kron(np.kron(np.kron(np.kron(np.kron(np.kron(identity,identity),identity),identity),Y),identity),identity)
Y5 = np.kron(np.kron(np.kron(np.kron(np.kron(np.kron(identity,identity),identity),identity),identity),Y),identity)
Y6 = np.kron(np.kron(np.kron(np.kron(np.kron(np.kron(identity,identity),identity),identity),identity),identity),Y)
Z0 = np.kron(np.kron(np.kron(np.kron(np.kron(np.kron(Z,identity),identity),identity),identity),identity),identity)
Z1 = np.kron(np.kron(np.kron(np.kron(np.kron(np.kron(identity,Z),identity),identity),identity),identity),identity)
Z2 = np.kron(np.kron(np.kron(np.kron(np.kron(np.kron(identity,identity),Z),identity),identity),identity),identity)
Z3 = np.kron(np.kron(np.kron(np.kron(np.kron(np.kron(identity,identity),identity),Z),identity),identity),identity)
Z4 = np.kron(np.kron(np.kron(np.kron(np.kron(np.kron(identity,identity),identity),identity),Z),identity),identity)
Z5 = np.kron(np.kron(np.kron(np.kron(np.kron(np.kron(identity,identity),identity),identity),identity),Z),identity)
Z6 = np.kron(np.kron(np.kron(np.kron(np.kron(np.kron(identity,identity),identity),identity),identity),identity),Z)



#complete set of KL conditions (we only find 103 conditions total)
expr = x
Ab = []
Elist = [X0, X1, X2, X3, X4, X5, X6, Y0, Y1, Y2, Y3, Y4, Y5, Y6, Z0, Z1, Z2, Z3, Z4, Z5, Z6]
Elistname = ["X0", "X1", "X2", "X3", "X4", "X5", "X6", "Y0", "Y1", "Y2", "Y3", "Y4", "Y5", "Y6", "Z0", "Z1", "Z2", "Z3", "Z4", "Z5", "Z6"]
localcounter = 0
o = 0
for error1 in Elist:
    for error2 in Elist:
        errorinnerproduct = np.matmul(np.matmul(np.matrix(ZeroLogical),np.matmul(np.matrix(myOperator),np.matrix(error1))),np.matmul(np.matrix(ZeroLogical),np.matmul(np.matrix(error2),np.matrix(myOperator))).getH()).tolist()[0][0] - np.matmul(np.matmul(np.matrix(OneLogical),np.matmul(np.matrix(myOperator),np.matrix(error1))),np.matmul(np.matrix(OneLogical),np.matmul(np.matrix(error2),np.matrix(myOperator))).getH()).tolist()[0][0]
        Ab.append(errorinnerproduct)
        print(errorinnerproduct)
        o += 1
        #<w|K P(phi) K P(phi)|w> = <w|P(phi) K P(phi) K|w>^dagger
        errorinnerproduct = np.matmul(np.matmul(np.matrix(ZeroLogical),np.matmul(np.matrix(error1),np.matrix(myOperator))),np.matmul(np.matrix(ZeroLogical),np.matmul(np.matrix(error2),np.matrix(myOperator))).getH()).tolist()[0][0] - np.matmul(np.matmul(np.matrix(OneLogical),np.matmul(np.matrix(error1),np.matrix(myOperator))),np.matmul(np.matrix(OneLogical),np.matmul(np.matrix(error2),np.matrix(myOperator))).getH()).tolist()[0][0]
        Ab.append(errorinnerproduct)
        print(errorinnerproduct)
        o += 1
        errorinnerproduct = np.matmul(np.matmul(np.matrix(ZeroLogical),np.matmul(np.matrix(myOperator),np.matrix(error1))),np.matmul(np.matrix(ZeroLogical),np.matmul(np.matrix(myOperator),np.matrix(error2))).getH()).tolist()[0][0] - np.matmul(np.matmul(np.matrix(OneLogical),np.matmul(np.matrix(myOperator),np.matrix(error1))),np.matmul(np.matrix(OneLogical),np.matmul(np.matrix(myOperator),np.matrix(error2))).getH()).tolist()[0][0]
        Ab.append(errorinnerproduct)
        print(errorinnerproduct)
        
        print("Completed Error "+str(Elistname[localcounter%len(Elist)])+" "+str(Elistname[math.floor(localcounter/len(Elist))]))
        localcounter += 1
        o += 1

#By this point we already can determine that the KL condition <0|X3 P(phi) X3 P(phi)|0> - <1|X3 P(phi) X3 P(phi)|1> = 0 is unsatisfiable
#therefore we will exit
exit()


#For codes that have satisfiable KL conditions, we can further determine what the operators may be through the following
print()
Ab = sy.Tuple.fromiter(Ab)
print(Ab)

#use sympy to solve the KL conditions
solution = sy.solve(Ab,Ab.atoms(sy.Indexed))
print(solution)

global currentmatrix
global Unitary

#Construct a new unitary operator with the solved diagonal entries
Unitary = [[expr.subs(x,0) for i in range(2**7)] for j in range(2**7)]

Unitary[0][0] = 1
Unitary[2**6 + 2**4 + 2**2 + 2**0][2**6 + 2**4 + 2**2 + 2**0] = 1
Unitary[2**5 + 2**4 + 2**1 + 2**0][2**5 + 2**4 + 2**1 + 2**0] = 1
Unitary[2**6 + 2**5 + 2**2 + 2**1][2**6 + 2**5 + 2**2 + 2**1] = 1
Unitary[2**3 + 2**2 + 2**1 + 2**0][2**3 + 2**2 + 2**1 + 2**0] = 1
Unitary[2**6 + 2**4 + 2**3 + 2**1][2**6 + 2**4 + 2**3 + 2**1] = 1
Unitary[2**5 + 2**4 + 2**3 + 2**2][2**5 + 2**4 + 2**3 + 2**2] = 1
Unitary[2**6 + 2**5 + 2**3 + 2**0][2**6 + 2**5 + 2**3 + 2**0] = 1

Unitary[2**7-1][2**7-1] = sy.exp(sy.I*phi)
Unitary[2**5 + 2**3 + 2**1][2**5 + 2**3 + 2**1] = sy.exp(sy.I*phi)
Unitary[2**6 + 2**3 + 2**2][2**6 + 2**3 + 2**2] = sy.exp(sy.I*phi)
Unitary[2**4 + 2**3 + 2**0][2**4 + 2**3 + 2**0] = sy.exp(sy.I*phi)
Unitary[2**6 + 2**5 + 2**4][2**6 + 2**5 + 2**4] = sy.exp(sy.I*phi)
Unitary[2**5 + 2**2 + 2**0][2**5 + 2**2 + 2**0] = sy.exp(sy.I*phi)
Unitary[2**6 + 2**1 + 2**0][2**6 + 2**1 + 2**0] = sy.exp(sy.I*phi)
Unitary[2**4 + 2**2 + 2**1][2**4 + 2**2 + 2**1] = sy.exp(sy.I*phi)

theoretical = True
l = 0
for i in range(2**7):
    if(Unitary[i][i] == 0):
        Unitary[i][i] = solution.args[0][l]#insert the solved diagonal entries
        l += 1
Unitary = sy.Matrix(Unitary)
identity = np.array([
    [1,0],
    [0,1]])

#initialize an indentity matrix so that we can track the applied gates
currentmatrix = sy.Matrix(np.kron(np.kron(np.kron(np.kron(np.kron(np.kron(identity,identity),identity),identity),identity),identity),identity))

global chargates 
chargates = []

#A function to iteratively find the necessary gate to apply in order to turn the current unitary (var currentmatrix) into the desired unitary (Unitary)
#this will construct the necessary operator from controlled-phase gates in qiskit
def makeqiskitgate(curbinary, i):
    global currentmatrix
    global Unitary
    global chargates
    global myphi
    global Unitary
    mybits = []
    identity = np.array([
        [1,0],
        [0,1]])
    while(len(curbinary) < 7):
        curbinary = "0"+curbinary
    zflag = False
    workingmatrix = np.array([1])
    for j in range(len(curbinary)):
        if(curbinary[j] == "1"):
            if(zflag==False):
                #need to make current diagonal entry equal to desired
                nextmatrix = np.array([[0, 0],
                 [0, 1-sy.simplify((Unitary*currentmatrix.H)[i,i])]])
                workingmatrix = np.kron(workingmatrix,nextmatrix)
                zflag = True
                chargates.append("(Z_"+str(j)+"="+str(sy.simplify((Unitary*currentmatrix.H)[i,i]))+")")
                mybits.append(j)
            else: #kronecker product a control signal
                nextmatrix = np.array([
                    [0,0],
                    [0,1]])
                workingmatrix = np.kron(workingmatrix, nextmatrix)
                chargates[len(chargates)-1] = chargates[len(chargates)-1] + "C_"+str(j)
                mybits.append(j)
        else: # kronecker product an identity
            workingmatrix = np.kron(workingmatrix, identity)
    
    workingmatrix = sy.Matrix(np.kron(np.kron(np.kron(np.kron(np.kron(np.kron(identity,identity),identity),identity),identity),identity),identity)) - sy.Matrix(workingmatrix)
    
    if(len(mybits) > 1):
        nextgate = qs.circuit.library.PhaseGate(float(sy.simplify(-sy.I*sy.ln((Unitary*currentmatrix.H)[i,i])).subs(phi,myphi).evalf())).control(len(mybits)-1)
    else:
        nextgate = qs.circuit.library.PhaseGate(float(sy.simplify(-sy.I*sy.ln((Unitary*currentmatrix.H)[i,i])).subs(phi,myphi).evalf()))

    return [nextgate, mybits, sy.Matrix(workingmatrix)]


#assemble the desired operator (Unitary) from commuting controlled-phase gates
qc = qs.QuantumCircuit(7)
print("ASSEMBLING CIRCUIT...")

for i in range(2**7):
    if(Unitary[i,i] != currentmatrix[i,i]):
        #Use i to find necessary gate(from binary decomp)(01101 is c2c3z5)
        curbinary = format(i,'b')
        [nextgate, mybits, newMatrix] = makeqiskitgate(curbinary, i)
        qc.append(nextgate, mybits)
        currentmatrix = currentmatrix * newMatrix
        
print(chargates)
print("gates(phi) ^^\n")


#now we will visualize our operator and double check the KL conditions again in qiskit
print(qc)
print("qiskit gates with phi = "+str(myphi))

#this is the logical operator we have constructed
mygate = qs.quantum_info.Operator(np.array(Unitary.subs(phi,myphi)))

qubitorder = [0,1,2,3,4,5,6]

#arrays to place all the KL conditions applied to |0>L and |1>L respectively
KLZeroStates = []
KLOneStates = []

#now we test the KL conditions in qiskit
logicalStates = [ZeroLogical, OneLogical]
for j in range(2):#loop over |0>L and |1>L
    for i in range(42): #loop over all possible errors
        qc = qs.QuantumCircuit(7)

        qc.initialize(logicalStates[j], qc.qubits)

        #these are errors before the logical operator
        if(i<21):
            if(i<7):
                qc.x(i)
            if(i>=7 and i < 14):
                qc.z(i%7)
            if(i>=14):
                qc.y(i%7)

        qc.unitary(mygate, qubitorder)

        #these are errors after the logical operator
        if(i >= 21 and i < 42):
            if(i<28):
                qc.x(i%7)
            if(i>=28 and i < 35):
                qc.z(i%7)
            if(i>=35):
                qc.y(i%7)

        sv_sim = qs.Aer.get_backend('aer_simulator')

        #save the statevector so that we can calculate the KL conditions
        qc.save_statevector()
        job = sv_sim.run(qc)
        state = job.result().get_statevector().data
        currentState = np.array(state)
        if(j==0):
            KLZeroStates.append(currentState)
        elif(j==1):
            KLOneStates.append(currentState)
    
    #we also need to check the identity
    qc = qs.QuantumCircuit(7)
    qc.initialize(logicalStates[j], qc.qubits)

    qc.unitary(mygate, qubitorder)

    sv_sim = qs.Aer.get_backend('aer_simulator')

    qc.save_statevector()
    job = sv_sim.run(qc)

    state = job.result().get_statevector().data
    #print(state)
    #input(qc)
    currentState = np.array(state)
    if(j==0):
        KLZeroStates.append(currentState)
    elif(j==1):
        KLOneStates.append(currentState)

#Now that we have gathered the States with errors (ex. (K P(phi))|0>) we can use these states to test the KL conditions
flag = True
l = 0
k = 0
#compare the errors on zero states to errors on one states
for zerostate in KLZeroStates:
    for onestate in KLOneStates:
        if(np.matmul(np.matrix(zerostate), np.matrix(onestate).getH()) > 0): #this checks if <0|Ki P(phi) Kj P(phi)|1> != 0
            flag = False
            print()
            print("UH OH  l="+str(l)+", k="+str(k))
            input(np.matmul(np.matrix(zerostate), np.matrix(onestate).getH()))
        k += 1
    l += 1

#these loops check if <0|Ki P(phi) Kj P(phi)|0> - <1|Ki P(phi) Kj P(phi)|1> != 0
for l in range(len(KLZeroStates)):
    for m in range(len(KLOneStates)):
        num1 = np.matmul(np.matrix(KLZeroStates[l]), np.matrix(KLZeroStates[m]).getH()).tolist()[0][0]
        num1 = round(num1.real, 5) + round(num1.imag, 5) * 1j
        num2 = np.matmul(np.matrix(KLOneStates[l]), np.matrix(KLOneStates[m]).getH()).tolist()[0][0]
        num2 = round(num2.real, 5) + round(num2.imag, 5) * 1j
        if(num1 != num2):
            print("Uh Oh!! Unequal "+str(l)+", "+str(m))
            print(str(num1)+" != "+str(num2)+"\n")
            flag = False

#print if we have found any issues or not
if(flag):
    print("NONE Found!!")  
else:
    print("FAILED")  
print("END")
